A wavelet theory for local fields and related groups

Let G be a locally compact abelian group with compact open subgroup H. The best known example of such a group is G=Q_p, the field of p-adic rational numbers (as a group under addition), which has compact open subgroup H=Z_p, the ring of p-adic integers. Classical wavelet theories, which require a non-trivial discrete subgroup for translations, do not apply to G, which may not have such a subgroup. A wavelet theory is developed on G using coset representatives of a quotient of the dual group of G. Wavelet bases are constructed by means of an iterative method giving rise to so-called wavelet sets in the dual group.

==> RBenviron.mac <==
\newtheorem{defin}{Definition}[section]
\newtheorem{thm}{Theorem}[section]
\newtheorem{prop}[thm]{Proposition}
\newtheorem{cor}[thm]{Corollary}
\newtheorem{lemma}[thm]{Lemma}
\newtheorem{claim}{Claim}[section]

\newtheorem*{thmA}{Theorem A}
\newtheorem*{thmB}{Theorem B}
\newtheorem*{thmC}{Theorem C}

\newtheorem{conj}{Conjecture}
\renewcommand{\theconj}{\negthickspace}

\newtheorem*{mlemma}{Main Lemma}
\newtheorem*{mthm}{Main Theorem}
\newtheorem*{thmblank}{Theorem}
%\renewcommand{\themthm}{\negthickspace}
%\renewcommand{\themlemma}{\negthickspace}

%%%%%%%%%%%%%%%%%%%%%
% Example numbering %
%%%%%%%%%%%%%%%%%%%%%

\newcounter{exno}
\newenvironment{example}{\refstepcounter{exno}
	\smallskip {\bf Example \theexno .}}{\smallskip}

% To call the "example" environment, I usually do
%
%	\begin{example}
%	\label{ex:whatever}
%	...
%	\end{example}
%
% where "whatever" is the label name I want to apply to the example.
% Note that \end{example} doesn't do anything.





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Some commands I may activate someday %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%\renewcommand{\to}{\longrightarrow}
%\renewcommand{\mapsto}{\longmapsto}
%\newcommand{\ord}{\operatorname{ord}}
%\newcommand{\hhat}{\hat{h}}
%\newcommand{\Hhat}{\widehat{H}}
%\newcommand{\NT}{\mathrm{NT}}
%\newcommand{\sbstar}[2]{#1_{#2}^{\times}}

%\newenvironment{arabenumerate}[1]{\newcounter{#1} \begin{list}
%	{\textnormal{(\arabic{#1})}}{\usecounter{#1}
%	\setlength{\leftmargin}{0pt}}}{\end{list}}

%\renewcommand{\theequation}{\thesection.\arabic{equation}}
%\newtheorem{defn}{Definition} \renewcommand{\thedefn}{}


==> RBsymbols.mac <==
\renewcommand{\bar}{\overline}
\newcommand{\eps}{\varepsilon}

\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\PP}{\mathbb{P}}
\newcommand{\FF}{\mathbb{F}}
\newcommand{\HH}{\mathbb{H}}

\newcommand{\calA}{{\mathcal A}}
\newcommand{\calB}{{\mathcal B}}
\newcommand{\calC}{{\mathcal C}}
\newcommand{\calD}{{\mathcal D}}
\newcommand{\calE}{{\mathcal E}}
\newcommand{\calF}{{\mathcal F}}
\newcommand{\calG}{{\mathcal G}}
\newcommand{\calH}{{\mathcal H}}
\newcommand{\calI}{{\mathcal I}}
\newcommand{\calJ}{{\mathcal J}}
\newcommand{\calK}{{\mathcal K}}
\newcommand{\calL}{{\mathcal L}}
\newcommand{\calM}{{\mathcal M}}
\newcommand{\calN}{{\mathcal N}}
\newcommand{\calO}{{\mathcal O}}
\newcommand{\calP}{{\mathcal P}}
\newcommand{\calQ}{{\mathcal Q}}
\newcommand{\calR}{{\mathcal R}}
\newcommand{\calS}{{\mathcal S}}
\newcommand{\calT}{{\mathcal T}}
\newcommand{\calU}{{\mathcal U}}
\newcommand{\calV}{{\mathcal V}}
\newcommand{\calW}{{\mathcal W}}
\newcommand{\calX}{{\mathcal X}}
\newcommand{\calY}{{\mathcal Y}}
\newcommand{\calZ}{{\mathcal Z}}

\newcommand{\Fat}{\calF}
\newcommand{\Jul}{\calJ}
\newcommand{\Ufam}{\calU}
\newcommand{\ints}{\calO}
\newcommand{\maxid}{\calM}

\newcommand{\Fbar}{\bar{\FF}}

\newcommand{\Qp}{\QQ_p}
\newcommand{\Zp}{\ZZ_p}
\newcommand{\Cp}{\CC_p}
\newcommand{\Cv}{\CC_v}
\newcommand{\Qpbar}{\bar{\QQ}_p}
\newcommand{\Fp}{\FF_p}
\newcommand{\Fpbar}{\bar{\FF}_p}

\newcommand{\Op}{\ints_p}
\newcommand{\Ohatp}{\hat{\ints}_p}
\newcommand{\Ov}{\ints_v}
\newcommand{\Ohatv}{\hat{\ints}_v}
\newcommand{\Mp}{\maxid_p}
\newcommand{\Mhatp}{\hat{\maxid}_p}
\newcommand{\Mv}{\maxid_v}
\newcommand{\Mhatv}{\hat{\maxid}_v}
\newcommand{\khat}{\hat{k}}

\newcommand{\PCp}{\PP^1(\Cp)}
\newcommand{\PCv}{\PP^1(\Cv)}
\newcommand{\PFpbar}{\PP^1(\Fpbar)}
\newcommand{\PFbar}{\PP^1(\Fbar)}
\newcommand{\PC}{\PP^1(\CC)}
\newcommand{\PF}{\PP^1(\FF)}
\newcommand{\Pk}{\PP^1(k)}
\newcommand{\Pkhat}{\PP^1(\hat{k})}
\newcommand{\PK}{\PP^1(K)}
\newcommand{\PL}{\PP^1(L)}


\newcommand{\Hom}{\hbox{\rm Hom}}
\newcommand{\Res}{\hbox{\rm Res}}
\newcommand{\PGL}{\hbox{\rm PGL}}
\newcommand{\id}{\hbox{\rm id}}
\newcommand{\rad}{\hbox{\rm rad}}
\newcommand{\dist}{\hbox{\rm dist}}

%\newcommand{\Max}{\hbox{\rm Max}\,}
%\newcommand{\charact}{\hbox{\rm char}\,}
\DeclareMathOperator{\Max}{Max}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\charact}{char}
\DeclareMathOperator{\card}{card}

\newcommand{\Dbar}{\bar{D}}

\newcommand{\dz}{\, dz}

\newcommand{\notdivide}{\nmid}
\renewcommand{\mod}{\mbox{mod }}

\newcommand{\dsps}{\displaystyle}

